Solving realistic security-constrained optimal power flow problems

We present a decomposition approach for obtaining good feasible solutions for the security-constrained alternating-current optimal power flow (SCACOPF) problem at an industrial scale and under real-world time and computational limits. The approach aims at complementing the existing body of literature on bounding the problem via convex relaxations. It was designed for the participation in ARPA-E's Grid Optimization (GO) Competition Challenge 1. The challenge focused on a near-real-time version of the SCACOPF problem where a base case operating point is optimized taking into account possible single-element contingencies, after which the system adapts its operating point following the response of automatic frequency drop controllers and voltage regulators. Our solution approach for this problem relies on state-of-the-art nonlinear programming algorithms and employs nonconvex relaxations for complementarity constraints, a specialized two-stage decomposition technique with sparse approximations of recourse terms, and contingency ranking and pre-screening. The paper also outlines the salient features of our implementation, such as fast model functions and derivatives evaluation, warm-starting strategies, and asynchronous parallelism. We discuss the results of the independent benchmark of our approach done by ARPA-E's GO team in Challenge 1, which found that our methodology consistently produces high quality solutions across a wide range of network sizes and difficulty. Finally, we conclude by outlining potential extensions and improvements of our methodology.

==> figures/final_event_data/relative_performance.R <==
# function for computing geometric mean
geomean <- function(x, na.rm=TRUE){
  exp(sum(log(x[x > 0]), na.rm=na.rm) / length(x))
}

# read data
division1_df <- read.csv("division1.csv")
division2_df <- read.csv("division2.csv")
instance_specs <- read.csv("summary_specs.csv")

# aggregate specs by median
instance_specs <- aggregate(. ~ Network.Model, data=instance_specs[,-2], FUN=median)
instance_specs <- data.frame(model=instance_specs$Network.Model,
			    size=with(instance_specs, Buses + Nontransformer.Branches + Transformers),
			    contingencies=instance_specs$Contingencies)

# function to make performance plot
performance_plot <- function(division_data, xlab="#buses + #branches", ylab="Objective value [000 USD]"){
	
	# compute lowest and highest score not considering slacks
	EPSILON <- 100
	lowest <- numeric(0)
	highest <- numeric(0)
	networks <- levels(division_data$Network.model)
	llnl <- numeric(length(networks))
	for(i in 1:length(networks)){
		idx <- which(division_data$Network.model == networks[i])
		slack_i <- division_data[idx, ncol(division_data)]
		data_i <- numeric(0)
		for(j in 3:(ncol(division_data)-1)){
			data_ij <- division_data[idx, j]
			if(any(data_ij >= slack_i - EPSILON)){
				next
			}
			data_i <- c(data_i, geomean(data_ij))
		}
		lowest <- c(lowest, min(data_i))
		highest <- c(highest, as.numeric(quantile(data_i, probs=0.5)))
		llnl[i] <- geomean(division_data$Lawrence.Livermore.National.Laboratory[idx])
	}
	
	# plot bars
	xseries <- instance_specs$size
	xlims <- range(xseries)
	ylims <- c(0, 3500) #c(min(lowest), max(highest))/1E3
	par(mar=c(4, 4, 1, 1))
	plot(EPSILON, 0, xlim=xlims, ylim=ylims, log="x", xlab=xlab, ylab=ylab)
	for(i in 1:length(xseries)){
		lines(rep(xseries[i], 2), c(lowest[i], highest[i])/1E3, col="darkgray")
		
	}
	points(xseries, llnl/1E3, pch=4, col="red")
	legend("topleft", c("best to P50", "gollnlp"), lty=c(1, NA), pch=c(NA, 4),
	       col=c("darkgray", "red"), bg="white")
	
}

# plot performance for divisions 1 and 2
pdf("division1_performance.pdf", 5, 3.5)
performance_plot(division1_df)
dev.off()

pdf("division2_performance.pdf", 5, 3.5)
performance_plot(division2_df)
dev.off()

